Relational Neurosymbolic Markov Models

Sequential problems are ubiquitous in AI, such as in reinforcement learning or natural language processing. State-of-the-art deep sequential models, like transformers, excel in these settings but fail to guarantee the satisfaction of constraints necessary for trustworthy deployment. In contrast, neurosymbolic AI (NeSy) provides a sound formalism to enforce constraints in deep probabilistic models but scales exponentially on sequential problems. To overcome these limitations, we introduce relational neurosymbolic Markov models (NeSy-MMs), a new class of end-to-end differentiable sequential models that integrate and provably satisfy relational logical constraints. We propose a strategy for inference and learning that scales on sequential settings, and that combines approximate Bayesian inference, automated reasoning, and gradient estimation. Our experiments show that NeSy-MMs can solve problems beyond the current state-of-the-art in neurosymbolic AI and still provide strong guarantees with respect to desired properties. Moreover, we show that our models are more interpretable and that constraints can be adapted at test time to out-of-distribution scenarios.

==> problog.py <==
# -*- coding: utf-8 -*-
"""
    Lexers for ProbLog.
    :license: BSD, see LICENSE for details.
"""

import re
from pygments import token

from pygments.util import guess_decode
from pygments.lexer import _encoding_map
from pygments.filter import apply_filters
from pygments.lexer import RegexLexer, bygroups, words, include
from pygments.token import (
    Text,
    Comment,
    Operator,
    Keyword,
    Name,
    String,
    Escape,
    Number,
    Punctuation,
)

__all__ = ["ProbLogLexer"]


class ProbLogLexer(RegexLexer):
    """
    Lexer for Prolog files.
    """

    name = "ProbLog"
    aliases = ["problog"]
    filenames = ["*.ecl", "*.prolog", "*.pro", "*.pl"]
    mimetypes = ["text/x-problog"]

    flags = re.UNICODE | re.MULTILINE

    def predicates_callback(lexer, match):
        print("predicates_callback")
        print(match)
        # print(match.group(0), 0),
        # print(match.group(1), 1)
        # print(match.group(2), 2)
        # print(match.group(3), 3)

        if match.group(1) in lexer.random_variables:
            token = Punctuation
        else:
            token =Punctuation

        return bygroups(token, Text, Punctuation)(lexer, match)

    def atoms_callback(lexer, match):

        print("atoms_callback")
        print(match)
        if match.group(0) in lexer.random_variables:
            token = Punctuation
        else:
            token = Punctuation

        yield match.start(0), token, match.group(0)

    def atoms_callback_bang(lexer, match):
        print("atoms_callback_bang")
        print(match)
        if match.group(0) in lexer.random_variables:
            token = Punctuation
        else:
            token = Punctuation

        yield match.start(0), token, match.group(0)

    tokens = {
        "root": [
            (r"/\*", Comment.Multiline, "nested-comment"),
            (r"%.*", Comment.Single),
            # character literal
            (r"\@(.*?)\@", Escape),
            include("comparison_builtins"),
            include("operators"),
            (r"0\'.", String.Char),
            include("numbers"),
            include("builtins"),
            include("inspection"),
            include("punctuation"),
            (
                r'"(?:\\x[0-9a-fA-F]+\\|\\u[0-9a-fA-F]{4}|\\U[0-9a-fA-F]{8}|'
                r'\\[0-7]+\\|\\["\nabcefnrstv]|[^\\"])*"',
                String.Double,
            ),
            (r"'(?:''|[^'])*'", Punctuation),  # quoted atom
            (r"_", Name.Variable),  # The don't-care variable
            include("distributions"),
            # (r'([a-z]+)(:)', bygroups(Name.Namespace, Punctuation)), no fucking idea what this thing is doing here
            # (u'([a-z\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]'
            #  u'[\\w$\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]*)'
            #  u'(\\s*)(:-|-->)',
            #  bygroups(Name.Function, Text, Operator)),  # function defn
            (
                u"([a-z\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]"
                u"[\\w$\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]*)"
                u"(\\s*)(\\()",
                # predicates_callback,
                bygroups(Punctuation, Text, Punctuation),
            ),
            (
                u"[a-z\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]"
                u"[\\w$\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]*",
                # atoms_callback,
                Punctuation,
            ),  # atom, characters
            # This one includes !
            (
                u"[#&*+\\-./:<=>?@\\\\^~\u00a1-\u00bf\u2010-\u303f]+",
                Punctuation,
                # atoms_callback_bang,
            ),  # atom, graphics
            (r"[A-Z_]\w*", Name.Variable),
            (u"\\s+|[\u2000-\u200f\ufff0-\ufffe\uffef]", Text),
        ],
        "numbers": [
            (r"0b[01]+", Number.Bin),
            (r"0o[0-7]+", Number.Oct),
            (r"0x[0-9a-fA-F]+", Number.Hex),
            # literal with prepended base
            (r"\d\d?\'[a-zA-Z0-9]+", Number.Integer),
            (r"(\d+\.\d*|\d*\.\d+)([eE][+-]?[0-9]+)?", Number.Float),
            (r"\d+", Number.Integer),
        ],
        "punctuation": [
            ("'", Punctuation),
            (r"[\[\](){}|.,;!]", Punctuation),
            (r"[\[\](){}|::]", Punctuation),
            (r"[\[\](){}|~]", Punctuation),
            (r"[\[\](){}|:-]", Punctuation),
            (r":-|-->", Punctuation),
            (r"\\\+", Punctuation),
        ],
        "inspection": [
            (
                words(
                    (
                        "integer",
                        "real",
                        "symbol",
                        "compound",
                        "number",
                        "atom",
                        "distribution",
                        "random_variable",
                        "random_number",
                        "vector",
                        "matrix",
                        "arithmetic",
                    ),
                    prefix=r"(?<!\.)",
                    suffix=r"\b",
                ),
                Name.Builtin,
            ),
        ],
        "comparison_builtins": [
            (r"(<|>|=<|>=|==|=:=|=\\\=|=|/|//|\*|\+|-|\\\+)", Name.Punctuation),
        ],
        "builtins": [
            (
                words(
                    (
                        "measurable",
                        "dimension",
                        "comparison",
                        "eq",
                        "neq",
                        "lt",
                        "le",
                        "gt",
                        "ge",
                        "query",
                        "query_density",
                        "query_distribution",
                        "evidence",
                        "observation",
                        "transpose",
                        "rv",
                        "holds",
                        "test",
                        "map",
                        "refers2rv",
                        "sample",
                        "samples",
                        "nn",
			"delta_interval",
                    ),
                    prefix=r"(?<!\.)",
                    suffix=r"\b",
                ),
                Name.Builtin,
            ),
        ],
        "operators": [
            # Needs to not be followed by an atom.
            # (r'=(?=\s|[a-zA-Z\[])', Operator),
            (r"is\b", Name.Builtin),
            (
                r"(<|>|=<|>=|==|=:=|=\\\=|=|/|//|\*|\+|-|\\\+)(?=\s|[a-zA-Z0-9\[])",
                Name.Punctuation,
            ),
            (r"(mod|div|not)\b", Operator),
        ],
        "distributions": [
            (
                words(
                    (
                        "dist",
                        "normal",
                        "poisson",
                        "uniform",
                        "delta",
                        "beta",
                        "bernoulli",
                        "discrete",
                        "finite",
                        "categorical",
                        "generalisednormal",
                    ),
                    prefix=r"(?<!\.)",
                    suffix=r"\b",
                ),
                Name.Builtin,
            ),
        ],
        "nested-comment": [
            (r"\*/", Comment.Multiline, "#pop"),
            (r"/\*", Comment.Multiline, "#push"),
            (r"[^*/]+", Comment.Multiline),
            (r"[*/]", Comment.Multiline),
        ],
    }

    def analyse_text(text):
        return ":-" in text

    def get_tokens(self, text, unfiltered=False):
        """
        Return an iterable of (tokentype, value) pairs generated from
        `text`. If `unfiltered` is set to `True`, the filtering mechanism
        is bypassed even if filters are defined.
        Also preprocess the text, i.e. expand tabs and strip it if
        wanted and applies registered filters.
        """

        variables = text.split(".")
        variables = [v for v in variables if "~" in v]
        variables = [v.split("~")[0].strip("\n").strip(" ") for v in variables]
        random_variables = []
        for v in variables:
            if "(" in v:
                random_variables.append(v.split("(")[0])
            else:
                random_variables.append(v)
        self.random_variables = tuple(random_variables)

        if not isinstance(text, str):
            if self.encoding == "guess":
                text, _ = guess_decode(text)
            elif self.encoding == "chardet":
                try:
                    import chardet
                except ImportError as e:
                    raise ImportError(
                        "To enable chardet encoding guessing, "
                        "please install the chardet library "
                        "from http://chardet.feedparser.org/"
                    ) from e
                # check for BOM first
                decoded = None
                for bom, encoding in _encoding_map:
                    if text.startswith(bom):
                        decoded = text[len(bom) :].decode(encoding, "replace")
                        break
                # no BOM found, so use chardet
                if decoded is None:
                    enc = chardet.detect(text[:1024])  # Guess using first 1KB
                    decoded = text.decode(enc.get("encoding") or "utf-8", "replace")
                text = decoded
            else:
                text = text.decode(self.encoding)
                if text.startswith("\ufeff"):
                    text = text[len("\ufeff") :]
        else:
            if text.startswith("\ufeff"):
                text = text[len("\ufeff") :]

        # text now *is* a unicode string
        text = text.replace("\r\n", "\n")
        text = text.replace("\r", "\n")
        if self.stripall:
            text = text.strip()
        elif self.stripnl:
            text = text.strip("\n")
        if self.tabsize > 0:
            text = text.expandtabs(self.tabsize)
        if self.ensurenl and not text.endswith("\n"):
            text += "\n"

        def streamer():
            for _, t, v in self.get_tokens_unprocessed(text):
                yield t, v

        stream = streamer()
        if not unfiltered:
            stream = apply_filters(stream, self.filters, self)
        return stream

